Synchronous Multistep Predictive Spectral Control of the Switching Distortion in DC--DC Converters

In automotive power electronics, distortion and electromagnetic interference (EMI) generated by the switching action of power semiconductors can be a significant challenge for the design of a compact, lightweight vehicle. As semiconductor switching frequencies increase, e.g., through the introduction of new materials, such as gallium nitride and silicon carbide, this problem becomes more severe. We present a control scheme for an automotive dc-to-dc converter that reduces the EMI generated by shaping switching distortion predictively at the run time. The multistep model-predictive control scheme chooses the subsequent switching state that optimizes the output spectrum according to predefined criteria. To achieve real-time operation, it evaluates the possible switching state candidates for the next modulation step without explicitly solving a single Fourier transform. In addition, the switching rate and voltage ripple are controlled in a single unified control law. We present and experimentally validate that the control scheme can indeed run at real time already with currently available mid-range hardware. The results demonstrate that the largest spectral peak of the switching distortion can be decreased by 48 dB compared to conventional pulse-width modulation. Furthermore, spectral gaps can be implemented in the output distortion and altered in real-time, allowing certain frequency bands -- e.g., bands used by other sensitive electronics such as sensors, communication busses, or tuners -- to be kept free of EMI from the converter's switching actions.

==> 01_Plot_Figures/Figs_for_paper_meas.m <==
clearvars -except plot_1_2 plot_3 plot_4_5 plot_6 plot_8_9 plot_no run_extern all
set(0,'defaulttextinterpreter','latex')
set(0, 'DefaultFigureRenderer', 'painters');

%% Which figs to plot

if exist('run_extern','var')
    savee = 1;
else
    plot_1_2 = 0;       %load step
    plot_3 = 1;         %switching rate reduction
    plot_4_5 = 0;       %voltage ripple
    plot_6 = 0;         %STFT
    plot_8_9 = 0;       %these plots come between two and three in the paper!
    savee = 0;
end

savepath = 'P:\Projekte-PEG-A\Projekt-Dinofelis\Projekt Doener\Transaction_Paper_Spectral_DCDC\Figures\Measurements\';
savepath = 'D:\Sync\Dinofelis\Projekt Doener\Transaction_Paper_Spectral_DCDC\Figures\Measurements\';
loadpath = 'P:\Projekte-PEG-A\Projekt-Dinofelis\Projekt Doener\';
loadpath = 'D:\Sync\Dinofelis\Projekt Doener\';
size_font = 9;

textwidth = 18.13;      %cm
pagewidth = 8.855;      %cm  

% On Windows systems, a pixel is 2.54/96th of an cm
pwpx = pagewidth*96/2.54;
twpx = textwidth*96/2.54;

if sum([plot_6, plot_4_5, plot_3, plot_1_2]) > 1
    msgbox('Plotting more than 1 at once!')
end


%% Load data
if plot_1_2
    
    Swout = dlmread([loadpath 'PCIM2017 Spectral Synthesis\04_Messungen\PCIM_Messungen\KW10 PCIM Messungen\170318\Spektral DCDC\2luecke\C1regeln_48-12V_5-10Astep00000.dat']);
    Vin = dlmread([loadpath 'PCIM2017 Spectral Synthesis\04_Messungen\PCIM_Messungen\KW10 PCIM Messungen\170318\Spektral DCDC\2luecke\C2regeln_48-12V_5-10Astep00000.dat']);
    Vout = dlmread([loadpath 'PCIM2017 Spectral Synthesis\04_Messungen\PCIM_Messungen\KW10 PCIM Messungen\170318\Spektral DCDC\2luecke\C3regeln_48-12V_5-10Astep00000.dat']);
    Iout = dlmread([loadpath 'PCIM2017 Spectral Synthesis\04_Messungen\PCIM_Messungen\KW10 PCIM Messungen\170318\Spektral DCDC\2luecke\C4regeln_48-12V_5-10Astep00000.dat']);
end
if plot_3
    
    v_ind0 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_0\C16V_6A00000.dat']);
    v_ind1 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_1\C16V_6A00001.dat']);
    v_ind2 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_2\C16V_6A00000.dat']);
    v_ind3 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_3\C16V_6A00000.dat']);
    v_ind4 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_4\C16V_6A00000.dat']);
    v_ind5 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_5\C16V_6A00000.dat']);
    v_ind6 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_6\C16V_6A00000.dat']);

	v_cap0 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_0\C26V_6A00000.dat']);
    v_cap1 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_1\C26V_6A00001.dat']);
    v_cap2 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_2\C26V_6A00000.dat']);
    v_cap3 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_3\C26V_6A00000.dat']);
    v_cap4 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_4\C26V_6A00000.dat']);
    v_cap5 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_5\C26V_6A00000.dat']);
    v_cap6 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_6\C26V_6A00000.dat']);

	i_out0 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_0\C36V_6A00000.dat']);
    i_out1 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_1\C36V_6A00001.dat']);
    i_out2 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_2\C36V_6A00000.dat']);
    i_out3 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_3\C36V_6A00000.dat']);
    i_out4 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_4\C36V_6A00000.dat']);
    i_out5 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_5\C36V_6A00000.dat']);
    i_out6 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_6\C36V_6A00000.dat']);

end 
if plot_4_5
    v_ind_max0 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_6\C16V_6A00000.dat']);
    v_ind_max10 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\max_cycl\reward_6_max_10\C16V_6A00000.dat']);
    v_ind_max20 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\max_cycl\reward_6_max_20\C16V_6A00000.dat']);
    
    v_o_max0 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_6\C26V_6A00000.dat']);
    v_o_max10 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\max_cycl\reward_6_max_10\C26V_6A00000.dat']);
    v_o_max20 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\max_cycl\reward_6_max_20\C26V_6A00000.dat']);

	i_max0 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\schalt_mini\reward_6\C36V_6A00000.dat']);
    i_max10 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\max_cycl\reward_6_max_10\C36V_6A00000.dat']);
    i_max20 = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\max_cycl\reward_6_max_20\C36V_6A00000.dat']);
end
    
if plot_6
    
    v_out_stft = dlmread([loadpath 'Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Messungen180502\SpektralDCDC_Trans\180502\Luecke_slide\width7_freq_7k_no_250\C16V_6A00002.dat']);
    
end

if plot_8_9

%    v_o_luecke1 = dlmread([loadpath 'PCIM2017 Spectral Synthesis\04_Messungen\PCIM_Messungen\KW10 PCIM Messungen\170317\Spektral DCDC\Luecke1\C3regeln_48-12V_5-10Astep00000.dat']);

   v_o_letsrock = dlmread([loadpath 'PCIM2017 Spectral Synthesis\04_Messungen\PCIM_Messungen\KW10 PCIM Messungen\170317\Spektral DCDC\letsrock\C3regeln_48-12V_0-5Astep00000.dat']);


end
disp('Finished loading data')

%% Figs

if plot_1_2
    %%  Fig 1a
    fig = figure;
    box on
    smoothfac = 100;
    plot((Swout(:,1)-max(Swout(:,1)))*1000+130,smooth(Vout(:,2),smoothfac),'color','r')
    ax = gca;
    ax.YLim = [0 15];
    ylabel('Output Voltage (V)');
    yyaxis right
    plot((Swout(:,1)-max(Swout(:,1)))*1000+130,smooth(Iout(:,2),smoothfac),'color','c')
    ax.YLim = [0 15];
    ax.YColor = 'k';
    ylabel('Load Current (A)');
    grid on
    
    annotation('textarrow',[0.671892811178526 0.587249494392352],...
    [0.857232487589631 0.795939051296194],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','Voltage',...
    'Interpreter','latex');
    
    annotation('textarrow',[0.69 0.587249494392352],...
    [0.515740485383343 0.515740485383343],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','Current',...
    'Interpreter','latex');

    
%     leg = legend('Voltage','Current');
%     leg.Location = ('Southeast');
    xlabel('Time (ms)');
    ax.XLim = [0, 40];
    fig.Position = [145.8000  392.2000  twpx/2 twpx/4];
    
    name = 'time_a';
    
    if savee
        saveas(gcf,[savepath name '.png']);
        saveas(gcf,[savepath name '.fig']);
        saveas(gcf,[savepath name '.eps'],'epsc');
        %cleanfigure()
        %matlab2tikz([savepath name '.tex'],'standalone',true)
    end
    
    %% Fig 2
    plotrange_bef = 2e5:3e5;
    plotrange_aft = 5e5:6e5;
    
    fft_curr_bef = abs(fft(Iout(plotrange_bef,2)));
    fft_volt_bef = abs(fft(Vout(plotrange_bef,2)));
    fft_sw_bef = abs(fft(Swout(plotrange_bef,2)-mean(Swout(plotrange_bef,2))));
    
    fft_curr_aft = abs(fft(Iout(plotrange_aft,2)));
    fft_volt_aft = abs(fft(Vout(plotrange_aft,2)));
    fft_sw_aft = abs(fft(Swout(plotrange_aft,2)-mean(Swout(plotrange_aft,2))));
    
	smoothfac = 20;
	Iout_sm(:,2) = smooth(Iout(:,2),smoothfac);
	cur_rip(1) = max(Iout_sm(plotrange_bef,2))-min(Iout_sm(plotrange_bef,2));
	cur_rip(2) = max(Iout_sm(plotrange_aft,2))-min(Iout_sm(plotrange_aft,2))

	cur_var(1) = var(Iout_sm(plotrange_bef,2));
	cur_var(2) = var(Iout_sm(plotrange_aft,2))
	
	
    f_axis = linspace(0,1/mean(diff(Swout(plotrange_bef,1))),length(fft_curr_bef))';
    
    fig = figure;
    stem(f_axis,(fft_volt_bef/fft_volt_bef(1)).^2,'marker','none','color','k')
    hold on
    stem(f_axis(3),(fft_volt_bef(1)/fft_volt_bef(1)).^2,'marker','none','color','r')
    grid on
    %     stem(f_axis(2),(fft_sw(1)./fft_sw(1)).^2,'marker','none','color','b')
    ax = gca;
    ax.XScale = ('log');
    ax.YScale = ('log');
    ax.XLim = [90 200e3];
    ax.YLim = [1e-7 1];
    
    ax.XTick = [1e2 1e3 1e4 1e5];
    ax.XTickLabel = {'0', '10^3', '10^4', '10^5'};
    
    ylabel('Relative Power')
%     legend('Distortion Spectrum','DC-Component')
    ax.FontSize = size_font;
    
    fig.Position = [145.8000  392.2000  twpx/2 twpx/5];
    
    name = 'spec_bef';
    
    if savee
        saveas(gcf,[savepath name '.png']);
        saveas(gcf,[savepath name '.fig']);
        saveas(gcf,[savepath name '.eps'],'epsc');
    end
    
    fig = figure;
    stem(f_axis,(fft_volt_aft/fft_volt_aft(1)).^2,'marker','none','color','k')
    hold on
    stem(f_axis(3),(fft_volt_aft(1)/fft_volt_aft(1)).^2,'marker','none','color','r')
    grid on
    %     stem(f_axis(2),(fft_sw(1)./fft_sw(1)).^2,'marker','none','color','b')
    ax = gca;
    ax.XScale = ('log');
    ax.YScale = ('log');
    ax.XLim = [90 200e3];
    ax.YLim = [1e-7 1];
    
    ax.XTick = [1e2 1e3 1e4 1e5];
    ax.XTickLabel = {'0', '10^3', '10^4', '10^5'};
    
    ylabel('Relative Power')
    xlabel('Frequency (Hz)')
%     legend('Distortion Spectrum','DC-Component')
    ax.FontSize = size_font;
    
    fig.Position = [145.8000  392.2000  twpx/2 twpx/5];
    %    [3.8576   10.3770   23.8125    8.8265] in cm
    
    %On Windows systems, a pixel is 2.54/96th of an cm
    
    name = 'spec_aft';
    
    if savee
        saveas(gcf,[savepath name '.png']);
        saveas(gcf,[savepath name '.fig']);
        saveas(gcf,[savepath name '.eps'],'epsc');
    end
    
end

if plot_3
    %% Fig 3

	% 	cur_rip = 

	for i_cap = 0:6
		eval(['v_capp(' num2str(i_cap+1) ',:) = i_out' num2str(i_cap) '(:,2);'])
		cur_rip(1,i_cap+1) = max(v_capp(i_cap+1,:)) - min(v_capp(i_cap+1,:));
		cur_var(1,i_cap+1) = var(v_capp(i_cap+1,:));
	end
% 
% 	for i = 1:7
% 		figure 
% 		plot(v_capp(i,:))
% 	end
	
	clear v_out
	v_out(1,:) = v_ind0(:,2);
	v_out(2,:) = v_ind1(:,2);
	v_out(3,:) = v_ind2(:,2);
	v_out(4,:) = v_ind3(:,2);
	v_out(5,:) = v_ind4(:,2);
	v_out(6,:) = v_ind5(:,2);
	v_out(7,:) = v_ind6(:,2);
	time_vect = v_ind0(:,1)';

	% Calc stats
    for i = 1:length(v_out(:,1))
		swrate(i) = nnz(diff((smooth(v_out(i,:),3)<12)))/(2*(time_vect(end) - time_vect(1)));
		
        f_axis = linspace(0,1/mean(diff(time_vect)),length(time_vect));
	
		fft_volt(i,:) = abs(fft(v_out(i,:)));	
		
		%from 1 kHz to modulation frequency
		fftrange = 2000:250e3;
		
		nad_amp(i,1) = trapz(f_axis(fftrange),(fft_volt(i,fftrange)./fft_volt(i,1)));
		nad_pow(i,1) = trapz(f_axis(fftrange),(fft_volt(i,fftrange)./fft_volt(i,1)).^2);
		SFDR(i,1) = 20*log10(max(fft_volt(i,fftrange)) / fft_volt(i,1));
		var_fft(i,1) = var(fft_volt(i,fftrange));
	end
	
	
	
	% Stats comp pic
	fig = figure;    
		x_vals = 0:6;
		plot(x_vals,cur_rip./cur_rip(1),'k')
		hold on
		plot(x_vals,cur_var./cur_var(1),'r')
		ylim([0 10]);
		ylabel('Relative voltage ripple')
		
		yyaxis right
		plot(x_vals,swrate/1000,'b')
		ylabel('Average switching frequency (kHz)')
        grid on
        ax = gca;
		ax.YColor = 'k';

		xlabel('$\lambda_2$');
		fig.Position = [145.8000  392.2000  twpx/2 twpx/3];
		ax.Units = 'Pixels';
        ax.FontSize = size_font;
	
		annotation('textarrow',[0.737856223570509 0.884960470674756],[0.819580805295091 0.514864864864865],'TextEdgeColor',[0 0 0],...
		'TextBackgroundColor',[1 1 1],...
		'String','Voltage peak-to-peak',...
		'Interpreter','latex');

		annotation('textarrow',[0.758871116013979 0.805570876999454],[0.577909542195259 0.52887479316051],'TextEdgeColor',[0 0 0],...
		'TextBackgroundColor',[1 1 1],...
		'String','Voltage variance',...
		'Interpreter','latex');
    		
		annotation('textarrow',[0.499687442544586 0.581412024269168],[0.381770546056261 0.451820187534474],'TextEdgeColor',[0 0 0],...
		'TextBackgroundColor',[1 1 1],...
		'String','Switching frequency',...
		'Interpreter','latex');
	
	name =  'swpen_stat';
	
	if savee
		saveas(gcf,[savepath name '.png']);
		saveas(gcf,[savepath name '.fig']);
		saveas(gcf,[savepath name '.eps'],'epsc');
	end
	
		
	clear v_out
    v_out(1,:) = v_ind0(:,2);
    %     v_out(2,:) = v_ind1(:,2);
    %     v_out(3,:) = v_ind2(:,2);
    v_out(2,:) = v_ind3(:,2);
    %     v_out(5,:) = v_ind4(:,2);
    %     v_out(6,:) = v_ind5(:,2);
    v_out(3,:) = v_ind6(:,2);
    time_vect = v_ind0(:,1)';

	no_of_ffts = length(v_out(:,1));
	
    for cn = 1:no_of_ffts
        fig = figure;
        
        plotrange = 1:length(v_out);
        
        fft_volt(cn,:) = abs(fft(v_out(cn,plotrange)));
        
        f_axis = linspace(0,1/mean(diff(time_vect(plotrange))),length(fft_volt));
        
        stem(f_axis,(fft_volt(cn,:)./fft_volt(cn,1)).^2,'marker','none','color','k')
        hold on
        stem(f_axis(51),(fft_volt(cn,1)./fft_volt(cn,1)).^2,'marker','none','color','r')
        grid on
        ax = gca;
        ax.XScale = ('log');
        ax.YScale = ('log');
        ax.XLim = [90 200e3];
        ax.YLim = [1e-5 1];
        ax.YTick = [1e-5 1];
        ax.XTick = [1e2 1e3 1e4 1e5];
        ax.XTickLabel = {'0', '10^3', '10^4', '10^5'};
        
        ylabel('Relative Power')
        if cn == no_of_ffts
            xlabel('Frequency (Hz)');
            fig.Position = [145.8000  392.2000  twpx/2 twpx/5];
            ax.Units = 'Pixels';
            ax.Position = [45.5120   40.0720  265.3600  91.0747];
        else
            fig.Position = [145.8000  392.2000  twpx/2 0.9*twpx/5];
            ax.Units = 'Pixels';
            ax.Position = [45.5120   27.0720  265.3600  91.0747];
        end
        
        ax.FontSize = size_font;
        
%         leg = legend('Distortion Spectrum','DC-Component');
%         leg.Location = 'northeast';
        
        name =  'spec_swpen';
        
    if savee
        saveas(gcf,[savepath name num2str(cn) '.png']);
        saveas(gcf,[savepath name num2str(cn) '.fig']);
        saveas(gcf,[savepath name num2str(cn) '.eps'],'epsc');

        %cleanfigure()
        %matlab2tikz([savepath name '.tex'],'standalone',true)
    end
    
    end
        
end

if plot_4_5
    
    %% Fig 4
    i_out(1,:) = i_max0(:,2);
	i_out(2,:) = i_max20(:,2);
    i_out(3,:) = i_max10(:,2);
    time_vect = i_max0(:,1)';
       
    plotrange = 250001:310001;
    
    for i = 1:length(1:i_out(:,1))
        maxminripp(i) = max(i_out(i,plotrange))-min(i_out(i,plotrange));
        var_rip(i) = var(i_out(i,plotrange));
	end

	v_out(1,:) = v_ind_max0(:,2);
    v_out(2,:) = v_ind_max20(:,2);
    v_out(3,:) = v_ind_max10(:,2);
    time_vect = v_ind_max0(:,1)';
    
    no_of_ffts = length(v_out(:,1));
    
    % Calc stats
    for i = 1:no_of_ffts
        swrate(i) = nnz(diff((smooth(v_out(i,:),3)<12)))/(2*(time_vect(end) - time_vect(1)));
    end	
	
	clear v_cap
	v_cap(1,:) = v_o_max0(:,2);
    v_cap(2,:) = v_o_max10(:,2);
    v_cap(3,:) = v_o_max20(:,2);
    time_vect = v_o_max0(:,1)';
    
    no_of_plots = length(v_cap(:,1));
        
    for cn = 1:no_of_plots
        fig = figure;
        plot(time_vect(plotrange)*1000,v_cap(cn,plotrange),'color','b');
        
        ax = gca;
        ax.YLim = [0 8];
        ax.XLim = [0 60];
        
        ylabel('Voltage (V)')

        if cn == no_of_plots
            xlabel('Time (ms)')
            fig.Position = [145.8000  392.2000  twpx/2 twpx/4];
            ax.Units = 'Pixels';
            ax.Position = [45.5120   40.0720  265.3600  119.2880];
        else
            fig.Position = [145.8000  392.2000  twpx/2 0.9*twpx/4];
            ax.Units = 'Pixels';
            ax.Position = [45.5120   27.0720  265.3600  119.2880];
        end

        ax.FontSize = size_font;
        
        name = 'sw_red_time';
        if savee
            saveas(gcf,[savepath name num2str(cn) '.png']);
            saveas(gcf,[savepath name num2str(cn) '.fig']);
            saveas(gcf,[savepath name num2str(cn) '.eps'],'epsc');

            %cleanfigure()
            %matlab2tikz([savepath name '.tex'],'standalone',true)
        end
    end
    
    %% Fig 5
	
    for cn = 1:no_of_ffts
        fig = figure;
        
        plotrange = 1:length(v_out);
        
        fft_volt(cn,:) = abs(fft(v_out(cn,plotrange)));
        
        f_axis = linspace(0,1/mean(diff(time_vect(plotrange))),length(fft_volt));
        
        stem(f_axis,(fft_volt(cn,:)./fft_volt(cn,1)).^2,'marker','none','color','k')
        hold on
        stem(f_axis(51),(fft_volt(cn,1)./fft_volt(cn,1)).^2,'marker','none','color','r')
        grid on
        ax = gca;
        ax.XScale = ('log');
        ax.YScale = ('log');
        ax.XLim = [90 200e3];
        ax.YLim = [1e-5 1];
        ax.YTick = [1e-5 1];
        ax.XTick = [1e2 1e3 1e4 1e5];
        ax.XTickLabel = {'0', '10^3', '10^4', '10^5'};
        
        ylabel('Relative Power')
        
        if cn == no_of_ffts
            xlabel('Frequency (Hz)');
            fig.Position = [145.8000  392.2000  twpx/2 twpx/4];
            ax.Units = 'Pixels';
            ax.Position = [45.5120   40.0720  265.3600  119.2880];
        else
            fig.Position = [145.8000  392.2000  twpx/2 0.9*twpx/4];
            ax.Units = 'Pixels';
            ax.Position = [45.5120   27.0720  265.3600  119.2880];
        end
        
        %    [3.8576   10.3770   23.8125    8.8265] in cm
        ax.FontSize = size_font;
        
%         legend('Distortion Spectrum','DC-Component')
                
        name = 'sw_red_spec';
        
        if savee
            saveas(gcf,[savepath name num2str(cn) '.png']);
            saveas(gcf,[savepath name num2str(cn) '.fig']);
            saveas(gcf,[savepath name num2str(cn) '.eps'],'epsc');
            %cleanfigure()
            %matlab2tikz([savepath name '.tex'],'standalone',true)
        end
    end
    
end

if plot_6
    
    %% Fig 6
    
    fig = figure;
    vector_stft = v_out_stft(:,2);
    time_stft = v_out_stft(:,1);
    
    length_fft = 21e3;
    overlap = 1e3;
    
    no_fft = round((length(vector_stft)-1)/(length_fft-overlap)-1);
    
    stft = zeros(no_fft,length_fft);
    
    stft_freqax = linspace(0,1/(mean(diff(v_out_stft(:,1)))),length_fft);
    
    for i = 1:no_fft
        subvect = vector_stft((i-1)*length_fft-overlap*(i-1)+1:i*length_fft-(i-1)*overlap);
        if i == 1
        time_1 = time_stft((i-1)*length_fft-overlap*(i-1)+1:i*length_fft-(i-1)*overlap);
        end       
        temp_fft = abs(fft(subvect));
        stft(i,:) = (temp_fft/max(temp_fft)).^2;
    end
    
    timestep = (max(time_1) - min(time_1))*((length(time_1)+1)/length(time_1));
    
    [xmesh, ymesh] = meshgrid(stft_freqax(1:length(stft)/2),(0:timestep:timestep*(no_fft-1))-3);
    
    surf(xmesh,ymesh,(stft(:,1:length(stft)/2)),'edgecolor','none')
    
    ax = gca;
    ax.XScale = 'log';
    ax.ZScale = 'log';
    
    ax.XLim = [1000 3e5];
    ax.ZLim = [1e-5 1];
    ax.YLim = [0 13];
    
    ax.ZTick = [1e-4, 1e-2,1];
    
    h = colorbar;
    climits = [0 1e-3];
    h.Limits = climits;
    caxis(climits)
    
    view(-10,44)  %azimuth, elevation
    
    xlabel('Frequency (Hz)')
    ylabel('Time (s)')
    zlabel('Relative Power')
    ax.FontSize = size_font;
    
    
        fig.Position = [145.8000  392.2000  twpx twpx/2];
    %   [X,Y,width,height] in cm
    
    name =  'STFT';
    if savee
        saveas(gcf,[savepath name '.png']);
        saveas(gcf,[savepath name '.fig']);
        saveas(gcf,[savepath name '.eps'],'epsc');
        %cleanfigure()
        %matlab2tikz([savepath name '.tex'],'standalone',true)
    end
    
    
end

if plot_8_9
    
    %% Fig 89
    v_o_89{1} = v_o_letsrock;
%     v_o_89{2} = v_o_luecke1;
    
    plotrange{1} = 0.5e5:1.5e5;
    plotrange{2} = 0.5e5:1.5e5;
    
    for i = 1%:2
        fft_volt{i} = abs(fft(v_o_89{i}(plotrange{i},2)));
        f_axis89{i} = linspace(0,1/mean(diff(v_o_89{i}(plotrange{i},1))),length(fft_volt{i}))';

        fig = figure;
        stem(f_axis89{i},(fft_volt{i}/fft_volt{i}(1)).^2,'marker','none','color','k')
        hold on
        stem(f_axis89{i}(3),(fft_volt{i}(1)/fft_volt{i}(1)).^2,'marker','none','color','r')
        grid on
        %     stem(f_axis(2),(fft_sw(1)./fft_sw(1)).^2,'marker','none','color','b')
        ax = gca;
        ax.XScale = ('log');
        ax.YScale = ('log');
        ax.XLim = [90 200e3];
        ax.YLim = [1e-7 1];
        
        ax.XTick = [1e2 1e3 1e4 1e5];
        ax.XTickLabel = {'0', '10^3', '10^4', '10^5'};
        
        ylabel('Relative Power')

%         legend('Distortion Spectrum','DC-Component')
        ax.FontSize = size_font;
        
        fig.Position = [145.8000  392.2000  twpx/2 twpx/5];
        
        switch i
            case 1
                name = 'letsrock_spec';
            case 2
                name = 'luecke1_spec';
                xlabel('Frequency (Hz)')
        end
        
        if savee
            saveas(gcf,[savepath name '.png']);
            saveas(gcf,[savepath name '.fig']);
            saveas(gcf,[savepath name '.eps'],'epsc');
            %cleanfigure('minimumPointsDistance', 0.9)
            %matlab2tikz([name '.tex'])
        end
    end
    
    
end


if savee
    close all
end







==> 01_Plot_Figures/Figs_for_paper_sim.m <==
clearvars -except plotfigs run_extern plot_no all
close all
set(0,'defaulttextinterpreter','latex')

%% Which figs to plot
plot_1_2 = 0;	% Time stuff
plot_3 = 0;		% Noise gap
plot_4_5 = 0;	% prediction horizon

if exist('run_extern','var')
    savee = 1;
else
    plotfigs = 4;  %1, 3 or 4
    savee = 0;   
end

switch plotfigs
    case 1
        plot_1_2 = 1;
    case 3
        plot_3 = 1;
    case 4
        plot_4_5 = 1;
end

sizefont = 9;

textwidth = 18.13;      %cm
pagewidth = 8.855;      %cm  

% On Windows systems, a pixel is 2.54/96th of an cm
pwpx = pagewidth*96/2.54;
twpx = textwidth*96/2.54;

save_path = 'P:\Projekte-PEG-A\Projekt-Dinofelis\Projekt Doener\Transaction_Paper_Spectral_DCDC\Figures\Simulation\';
save_path = 'D:\Sync\Dinofelis\Projekt Doener\Transaction_Paper_Spectral_DCDC\Figures\Simulation\';

if sum([plot_4_5, plot_3, plot_1_2]) > 1
    msgbox('Do not plot more than 1 at once!')
end

%% Load data

loadpath = 'P:\Projekte-PEG-A\Projekt-Dinofelis\';
loadpath = 'D:\Sync\Dinofelis\';


if plot_1_2
    load([loadpath 'Projekt Doener\Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Simulation\data_fig_1_2.mat'])
elseif plot_3
    load([loadpath 'Projekt Doener\Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Simulation\data_fig_3.mat'])
elseif plot_4_5
    load([loadpath 'Projekt Doener\Transaction_Paper_Spectral_DCDC\Ergebnisse für Figuren\Simulation\data_fig_4_5.mat'])
end

disp('Finished loading data')

%% Figs

if plot_1_2
    %%  Fig 1a
    fig1a = figure;
    time_delta = 0.0122;
    box on
    plot((time_vect-time_delta)*1000,swtching,'color','r')
    ax = gca;
    ax.YLim = [0 1.1];
    ylabel('MOSFET switching signal');
    anno = annotation('textarrow',[0.609626279239763 0.690058479532164],...
    [0.41 0.38953488372093],'String','MOSFET switching signal');
    anno.Interpreter = 'latex';
    anno.TextBackgroundColor = 'white';
    anno.TextEdgeColor = 'black';
    
    anno = annotation('textarrow',[0.461988304093567 0.359649122807014],...
    [0.83 0.726744186046512],'String','Current');
    anno.Interpreter = 'latex';
    anno.TextBackgroundColor = 'white';
    anno.TextEdgeColor = 'black';    

    yyaxis right
    plot((time_vect-time_delta)*1000,current,'color','b')
    ax.YLim = [0 14];
    ax.YColor = 'k';
    ylabel('Load Current (A)');
    
%     legend('Switching Signal','Current','location','southeast')
    xlabel('Time (ms)');
    ax.XLim = [0, 2];
    fig1a.Position = [145.8000  392.2000  twpx/2  twpx/4];
    ax.FontSize = sizefont;
    
    name = 'time_a';
    
    if savee
        saveas(gcf,[save_path name '.png']);
        saveas(gcf,[save_path name '.fig']);
        saveas(gcf,[save_path name '.eps'],'epsc');

    end
    %%  Fig 1b
    fig = figure;
    box on
    plot((time_vect-time_delta)*1000-0.3125,swtching,'color','r')
    ax = gca;
    ax.YLim = [0 1.1];
    ylabel('MOSFET switching signal');
    yyaxis right
    plot((time_vect-time_delta)*1000-0.3125,current,'color','b')
    ax.YLim = [0 14];
    ax.YColor = 'k';
    ylabel('Load Current (A)');
    
    anno = annotation('textarrow',[0.609626279239763 0.690058479532164],...
    [0.41 0.38953488372093],'String','MOSFET switching signal');
    anno.Interpreter = 'latex';
    anno.TextBackgroundColor = 'white';
    anno.TextEdgeColor = 'black';
    
    anno = annotation('textarrow',[0.461988304093567 0.359649122807014],...
    [0.83 0.726744186046512],'String','Current');
    anno.Interpreter = 'latex';
    anno.TextBackgroundColor = 'white';
    anno.TextEdgeColor = 'black';    
    
%     legend('Switching Signal','Current','location','southeast')
    xlabel('Time (ms)');
    ax.XLim = [0, 0.5];

    fig.Position = [145.8000  392.2000  twpx/2  twpx/4];
       
    ax.FontSize = sizefont;
    
    name = 'time_b';
    
    if savee
        saveas(gcf,[save_path name '.png']);
        saveas(gcf,[save_path name '.fig']);
        saveas(gcf,[save_path name '.eps'],'epsc');
    end
    
    %% Fig 2
    plotrange = round(length(current)/2):length(current);
    %     fft_curr = abs(fft(current(plotrange)));
    %     fft_volt = abs(fft(voltage(plotrange)-mean(voltage(plotrange))));
    %   fft_sw = abs(fft(swtching(plotrange)-mean(swtching(plotrange))));
    
    fft_sw = abs(fft(swtching(plotrange)));
    fft_pwm = abs(fft(pwm_sw(plotrange)));
    %
    %     fft_curr = fft_curr(1:round(length(plotrange)/2));
    %     fft_volt = fft_volt(1:round(length(plotrange)/2));
    fft_sw = fft_sw(1:round(length(plotrange)/2));
    fft_pwm = fft_pwm(1:round(length(plotrange)/2));
    
    f_axis = linspace(0,0.5/mean(diff(time_vect(plotrange))),length(fft_sw));
    
    fig = figure;
    hold on
    box on
    stem(f_axis/(100/75),(fft_pwm./fft_pwm(1)).^2,'marker','none','color','r')
    stem(f_axis,(fft_sw./fft_sw(1)).^2,'marker','none','color','k')
    grid on
    stem(f_axis(2),(fft_sw(1)./fft_sw(1)).^2,'marker','none','color','b')
    ax = gca;
    ax.XScale = ('log');
    ax.YScale = ('log');
    ax.XLim = [90 800e3];
    ax.YLim = [1e-4 1];
    
    ax.XTick = [1e2 1e3 1e4 1e5 4e5];
    ax.XTickLabel = {'0', '10^3', '10^4', '10^5', 'f_{mod}'};
    
    ylabel('Relative Power')
    xlabel('Frequency (Hz)')
    
    annotation('textarrow',[0.295375988233131 0.1424342710057],...
    [0.79 0.79],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','DC Component',...
    'Interpreter','latex');

    annotation('textarrow',[0.50552491266777 0.642705460562603],...
    [0.41 0.41],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','Spectral Control',...
    'Interpreter','latex');


    annotation('textarrow',[0.829504504504505 0.785723478580622],...
    [0.813451461665748 0.664595973524545],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','PWM',...
    'Interpreter','latex');


%     leg = legend('PWM','Spectral Control','DC-Component');
%     leg.Location = 'northwest';
    ax.FontSize = sizefont;
    
    fig.Position = [145.8000  392.2000  twpx/2  twpx/4];
    
    name = 'spec_time';
    
    if savee
        saveas(gcf,[save_path name '.png']);
        saveas(gcf,[save_path name '.fig']);
        saveas(gcf,[save_path name '.eps'],'epsc');

    end
    
    sw_rate = sum(abs(diff(swtching))) / (2*(time_vect(end) - time_vect(1)));
    sw_rate_pwm = sum(abs(diff(pwm_sw))) / (2*(100/75)*(time_vect(end) - time_vect(1)));
    
end

%%
if plot_3
    
    plotrange = round(length(current)/2):length(current);
    
    %         fft_curr = abs(fft(current(cn,plotrange)));
    %         fft_volt = abs(fft(voltage(cn,plotrange)-mean(voltage(cn,plotrange))));
    %   fft_sw = abs(fft(swtching(plotrange)-mean(swtching(plotrange))));
    
    fft_sw = abs(fft(swtching(plotrange)));
    
    %         fft_curr = fft_curr(1:round(length(plotrange)/2));
    %         fft_volt = fft_volt(1:round(length(plotrange)/2));
    fft_sw = fft_sw(1:round(length(plotrange)/2));
    
    f_axis = linspace(0,0.5/mean(diff(time_vect(plotrange))),length(fft_sw));
    
    fig = figure;
    stem(f_axis,(fft_sw./fft_sw(1)).^2,'marker','none','color','k')
    hold on
    grid on
    stem(f_axis(2),(fft_sw(1)./fft_sw(1)).^2,'marker','none','color','b')
    plot(faxisfilter, (filtv1/max(filtv1)).^1.1,'color','m','LineWidth',2)
    ax = gca;
    ax.XScale = ('log');
    ax.YScale = ('log');
    ax.XLim = [90 400e3];
    ax.YLim = [3e-4 1];
        
    annotation('textarrow',[0.625193050193055 0.493849972421401],...
    [0.826585769442916 0.739023717595147],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','Filter',...
    'Interpreter','latex');
    
        
    annotation('textarrow',[0.272026107740393 0.155276705276705],...
    [0.42 0.42],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','DC Component',...
    'Interpreter','latex');
    
        
    annotation('textarrow',[0.55 0.645624195624196],...
    [0.29 0.29],'TextEdgeColor',[0 0 0],...
    'TextBackgroundColor',[1 1 1],...
    'String','Distortion Spectrum',...
    'Interpreter','latex');
    
%     leg = legend('Distortion','DC','Filter');
%     leg.Location = 'southwest';
    ylabel('Relative Power')
    xlabel('Frequency (Hz)')
    
    ax.XTick = [1e2 1e3 1e4 1e5 4e5];
    ax.XTickLabel = {'0', '10^3', '10^4', '10^5', 'f_{mod}'};
        ax.FontSize = sizefont;

    
    fig.Position = [145.8000  392.2000  twpx/2  twpx/3];

    name = 'spec_gap';
    
    if savee
        saveas(gcf,[save_path name '.png']);
        saveas(gcf,[save_path name '.fig']);
        saveas(gcf,[save_path name '.eps'],'epsc');
    end
    
end

%%
if plot_4_5
    %% Plot vals
    specs_to_plot = [1 8];
    specs_to_calc = [1:10];
    
    for cn = specs_to_plot
        plotrange = round(length(current)/2):length(current);
        fft_curr = abs(fft(current(cn,plotrange)));
        fft_volt = abs(fft(voltage(cn,plotrange)-mean(voltage(cn,plotrange))));
        %   fft_sw = abs(fft(swtching(plotrange)-mean(swtching(plotrange))));
        
        fft_sw = abs(fft(swtching(cn,plotrange)));
        fft_pwm = abs(fft(pwm_sw(plotrange)));
        
        fft_curr = fft_curr(1:round(length(plotrange)/2));
        fft_volt = fft_volt(1:round(length(plotrange)/2));
        fft_sw = fft_sw(1:round(length(plotrange)/2));
        fft_pwm = fft_pwm(1:round(length(plotrange)/2));
        
        f_axis = linspace(0,0.5/mean(diff(time_vect(cn,plotrange))),length(fft_sw));
        
        fig = figure;
         stem(f_axis,(fft_sw./fft_sw(1)).^2,'marker','none','color','k')
        hold on
        grid on
        stem(f_axis(2),(fft_sw(1)./fft_sw(1)).^2,'marker','none','color','b')
        ax = gca;
        ax.XScale = ('log');
        ax.YScale = ('log');
        ax.XLim = [90 800e3];
        ax.YLim = [1e-4 1];
        
        xlabel('Frequency (Hz)')
        ylabel('Realtive Power')
        ax.XTick = [1e2 1e3 1e4 1e5 4e5];
        ax.XTickLabel = {'0', '10^3', '10^4', '10^5', 'f_{mod}'};
            ax.FontSize = sizefont;

        fig.Position = [145.8000  392.2000  twpx/2  twpx/5];

        name = 'spec_mstp';        
        
        if savee
            saveas(gcf,[save_path name num2str(cn) '.png']);
            saveas(gcf,[save_path name num2str(cn) '.fig']);
            saveas(gcf,[save_path name num2str(cn) '.eps'],'epsc');
        end
        
    end
    
    
    
    
    
    %% Stat calcs
    for cn = specs_to_calc
        
        plotrange = round(length(current)/2):length(current);
        fft_curr = abs(fft(current(cn,plotrange)));
        fft_volt = abs(fft(voltage(cn,plotrange)-mean(voltage(cn,plotrange))));
        %   fft_sw = abs(fft(swtching(plotrange)-mean(swtching(plotrange))));
        
        fft_sw = abs(fft(swtching(cn,plotrange)));
        fft_pwm = abs(fft(pwm_sw(plotrange)));
        
        fft_curr = fft_curr(1:round(length(plotrange)/2));
        fft_volt = fft_volt(1:round(length(plotrange)/2));
        fft_sw = fft_sw(1:round(length(plotrange)/2));
        fft_pwm = fft_pwm(1:round(length(plotrange)/2));
        
        f_axis = linspace(0,0.5/mean(diff(time_vect(cn,plotrange))),length(fft_sw));
        
        nad_amp(cn,1) = trapz(f_axis(2:end),(fft_sw(2:end)./fft_sw(1)));
        nad_pow(cn,1) = trapz(f_axis(2:end),(fft_sw(2:end)./fft_sw(1)).^2);
        SFDR(cn,1) = 20*log10(max(fft_sw(2:end)) / fft_sw(1));
        	
		cur_rip(1,cn) = max(voltage(cn,plotrange)) - min(voltage(cn,plotrange));
		cur_var(1,cn) = var(voltage(cn,plotrange));		
		
    end
    
    %% Fig 5
    
    fig = figure;
    plot_stepno = 1:8;
    plot(plot_stepno,nad_pow(plot_stepno)/(nad_pow(1)))
    grid on
    box on
    hold on
    ylabel('Relative Distortion Power')
    
    
    ax = gca;
    ax.XLim = [1 8];
    ax.YLim = [0.95 1.01];

    yyaxis right
    
    plot(plot_stepno,freq(plot_stepno)/1e3,'LineStyle','--')
    
    %         plot(plot_stepno,SFDR(plot_stepno))
    
    ax = gca;
    ax.YColor = 'k';
    ax.FontSize = sizefont;
    ax.YLim = [50 80];
    
    xlabel('Prediction Horizon (Steps)')
    ylabel('Switching Frequency (kHz)')
    
    fig.Position = [145.8000  392.2000  twpx/2  twpx/4];
    
    
    
    
    leg = legend('Distortion Power','Switching Frequency');
    leg.Interpreter = 'latex';
    name = 'stats_mstp';
    
    if savee
        saveas(gcf,[save_path name '.png']);     
        saveas(gcf,[save_path name '.fig']);
        saveas(gcf,[save_path name '.eps'],'epsc');
    end
    
    
    
end

if savee
    close all
end







==> 01_Plot_Figures/plot_all.m <==
run_extern = 1;
tic

%% Plot Measurements
for plot_no = 1:5
    plot_1_2 = 0;       %load step
    plot_3 = 0;         %switching rate reduction
    plot_4_5 = 0;       %voltage ripple
    plot_6 = 0;         %STFT
    plot_8_9 = 0;       %these plots come between two and three in the paper!

    switch plot_no
        case 1
%             plot_1_2 = 1;
        case 2
%             plot_3 = 1;
        case 3
%             plot_4_5 = 1;
        case 4
%             plot_6 = 1;
        case 5
            plot_8_9 = 1;
        case 6
        case 7
    end
    Figs_for_paper_meas
    disp(['Completed measurement run no: ' num2str(plot_no)])
    toc
    close all
end

%% Plot simulation
for plot_no = 1:3
    
    switch plot_no
        case 1
            plotfigs = 1;  %1, 3 or 4
        case 2
            plotfigs = 3;  %1, 3 or 4
        case 3
            plotfigs = 4;  %1, 3 or 4
        case 7
    end
    Figs_for_paper_sim
    disp(['Completed simulation run no: ' num2str(plot_no)])
    toc
    close all
end


